Rovibrational cross sections for the CO$_2$ $00^00$, $01^10$, $02^20$ and Fermi resonance states $10^00(1)$ and $10^00(2)$ in collisions with He atoms

We present quantum scattering calculations of CO$_2$-He state-to-state integral cross sections for 25 transition sets, covering pure rotational transitions within and rovibrational transitions between: the ground state $00^00$, the bend fundamental $01^10$, the bending overtone $02^20$, and the Fermi doublet states $10^00(1)$ and $10^00(2)$. Exact coupled-channel (CC) and coupled-states approximation (CSA) calculations are performed using a new five-dimensional potential energy surface. The calculations cover collision energies from 20 to 5220 cm$^{-1}$, sufficient to obtain converged rate coefficients over 100-800 K, and include initial rotational states for each transition up to at least $j=35$. We present an energy-grid algorithm for rovibrational quantum scattering calculations that minimizes the number of separate calculations required. The resulting cross sections exhibit a dominant $\Delta j=0$ propensity and parity-dependent patterns. For the benchmark $00^00,j' \leftarrow 01^10,j$ transition, thermally averaged rate coefficients reproduce available experimental data. A comparison between the CC and CSA cross sections shows that, for vibrational quenching transitions, the CSA cross sections increasingly deviate from the CC results with increasing initial rotational state $j$. Calculated integral cross sections cover collision energies and rotational states needed to derive rate coefficients for non local thermal equilibrium radiative transfer modeling of mid-infrared CO$_2$ spectra. The computationally simpler CO$_2$-He system allows the methodology and approximations to be tested at high collision energies and rotational states, helping assess their suitability for the more complex and astrochemically important CO$_2$-H$_2$ system.

==> SI/HeCO2_pot5d1.f90 <==
! The MAIN program is at end of this file
!
! Author: Gerrit C. Groenenboom
! Theoretical Chemistry, Radboud University Nijmegen, the Netherlands
! Email:  gerritg@theochem.ru.nl
! Date:   21-Aug-2026
! [[ MODULE Mod_Error
MODULE Mod_Error
USE    iso_c_binding
!   GCG, 02-Aug-2026, 10-Aug-2026
    implicit none
    integer, save :: nerr=6        ! by default write error messages to unit 6
    character*(*), parameter :: PROMPT = ' ** '

    interface num2str
      module procedure int2str
      module procedure real2str
    end interface num2str

    interface
        subroutine exit_c(status) bind(C, name='exit')
            ! Use C to return nonzero exit code on error
            import :: c_int
            integer(c_int), value :: status
        end subroutine exit_c
    end interface

CONTAINS

    subroutine error_write(msg)
        implicit none
        character(len=*), intent(in) :: msg
        integer :: pos, start_idx
        ! This routine prints the error message
        ! It looks for '\n' and treats it as newline
        ! In puts the PROMPT in front of each line
       
        start_idx = 1
        do
            ! Search for the literal string "\n"
            pos = index(msg(start_idx:), '\n')
            
            if (pos == 0) then
                ! Last remaining chunk: print it and exit
                write(nerr, '(2a)') PROMPT, trim(msg(start_idx:))
                exit
            end if
            
            ! Print the chunk before the \n
            write(nerr, '(2a)') PROMPT, trim(msg(start_idx:start_idx + pos - 2))
            
            ! Advance the window past the "\n" (2 characters)
            start_idx = start_idx + pos + 1
        end do
    end subroutine error_write

    function int2str(n) result(res)
      implicit none
      integer, intent(in) :: n
      character(len=:), allocatable :: res
      character(len=64) :: buf
      write(buf, '(i0)') n
      res = trim(buf)
    end function int2str

    function real2str(x) result(res)
      implicit none
      real, intent(in) :: x
      character(len=:), allocatable :: res
      character(len=64) :: buf
      write(buf, '(g0.15)') x
      res = trim(buf)
    end function real2str

    integer function n_error(ifail, ierror, srname, message)
      implicit none
      integer, intent(in)           :: ifail, ierror
      character*(*), intent(in) :: srname, message

!      Print error message and stop program.
!
!      If <ierror>=0 this function returns immediately.
!
!      <n_error>
!         o: set to <ierror>
!      <ifail>
!         i: ifail=0:  hard failure, call subroutine g_finish(1)
!            ifail>0:  soft failure, silent exit
!            ifail<0: soft failure, noisy exit
!            The error message is printed if ifail=0 or -1
!      <ierror>
!         i: error number
!      <srname>
!         i: name of calling subroutine
!      <nrec>
!         i: number of error-message lines
!      <rec>
!         i: error messages
    
      integer nerr
      data nerr/6/
      n_error = ierror
      if (ierror.eq.0.or.ifail.eq.1) return
      call error_write(trim(message))
      write(nerr,'(1x,3a,i0)') '** ABNORMAL EXIT from routine ', trim(srname),': IFAIL = ',ierror
      if (ifail<0) then
        write(nerr,'(1x,1a)') '** DYNA soft failure: control returned'
      elseif (ifail == 0) then
        write(nerr,'(1x,1a)') '** DYNA hard failure: execution terminated'
        call exit_c(ierror)
      end if
    end function n_error

END MODULE Mod_Error
!]]
! [[ MODULE Special functions
MODULE Mod_special
    Use Mod_error, only: n_error, num2str
    implicit none
CONTAINS
  

! [[ subroutine wd_clm(z, Lmax, M, CLM, ifail)
subroutine wd_clm(z, Lmax, M, CLM, ifail)
! Racah normalized spherical harmonics
! <z>
!   i: z = cos(Θ)
! <Lmax>
!   i: maximum value of L
! <M>
!   i: M
! <CLM>
!   o: CLM(L-|M|) = C_LM(z, 0), with L = |M|,|M|+1, ..., Lmax
!
! Recursion relations for Wigner D-matrix adapted for C_LM,
! Numerical computation of Wigner's d-function of arbitrary high degree and
! orders by extending exponent of floating point numbers Toshio Fukushima
! (2016) National Astronomical Observatory of Japan;

! GCG 09-Aug-2026, gemma4:31b
    implicit none
    integer, intent(in)    :: Lmax, M
    real(8), intent(in)    :: z
    real(8), intent(out)   :: CLM(0:Lmax-abs(M))
    integer, intent(inout) :: ifail

    character*(*) srname
    parameter(srname='WD_CLM')

    integer :: M_abs, Modd, fac, ms, i, L
    real(8) :: f, prod_val, d0, d1, d2, a_val, b_val, denom
    real(8) :: d0_prev, d1_prev

    if (Lmax<0) then
      ifail = n_error(ifail, 1, srname, "Lmax < 0, Lmax = "//num2str(Lmax))
      return
    end if

    M_abs = abs(M)
    if (M_abs > Lmax) then
      ifail = n_error(ifail, 2, srname, &
         num2str(M_abs)//" = |M| > Lmax = "//num2str(Lmax))
      return
    end if

    if (M == 0) then
        ! Legendre polynomials
        CLM(0) = 1d0
        if (Lmax >= 1) then
            CLM(1) = z
        end if
        do i = 1, Lmax - 1
           CLM(i+1) = ((2*i+1) * z * CLM(i) - i * CLM(i-1)) / dble(i+1)
        end do
    else
        if (modulo(M, 2) /= 0) then
            Modd = -1
        else
            Modd = 1
        end if
        fac      = 1
        if (M < 0) fac = Modd * fac
        f        = 0.25d0 * (1d0 + z) * (1d0 - z)
        prod_val = 1d0
        do ms = 1, M_abs
            prod_val = prod_val * (f * (M_abs + ms) / ms)
        end do
        d0     = fac * Modd * sqrt(prod_val)
        CLM(0) = d0
        a_val  = dsqrt(dble(2 * M_abs + 1)) * z
        d1     = d0 * a_val
        if (Lmax > M_abs) then
            CLM(1)  = d1
            d0_prev = d0
            d1_prev = d1
            
            do L = M_abs + 2, Lmax
                denom   = 1d0 / dsqrt(dble(L + M_abs) * (L - M_abs))
                a_val   = (2 * L - 1) * z * denom
                b_val   = dsqrt(dble((L + M_abs - 1) * (L - M_abs - 1))) * denom
                d2      = a_val * d1_prev - b_val * d0_prev
                CLM(L - M_abs) = d2
                d0_prev = d1_prev
                d1_prev = d2
            end do
        end if
    end if
    ifail = 0
end subroutine wd_clm
!]]
END MODULE Mod_special
!]]
! [[ MODULE Mod_RKHS
MODULE Mod_RKHS
    Use Mod_Error
    implicit none
    private

    public :: rkhs_eval
    public :: rkhs_setup

    integer, save             :: kmax
    data kmax/-1/

CONTAINS
! [[ double precision function rkhs_eval(X, R, P, n, m)
    double precision function rkhs_eval(X, R, P, n, m)
!       Evaluate polynomial in x< / x>
        implicit none
        integer, intent(in) :: n, m
        double precision,  intent(in) :: P(0:n)
        double precision,  intent(in) :: R, X
        double precision  xlarge, xsmall, xsl, xx, Pol
        integer i

        xlarge = max(X, R)
        xsmall = min(X, R)
        xsl    = xsmall/xlarge
        xx     = xsl
        Pol    = P(0)
        do i = 1, n-1
          Pol    = Pol + P(i)*xx
          xx     = xx*xsl
        end do
        rkhs_eval = Pol/xlarge**(m+1)
    end function rkhs_eval
!]]
! [[ double precision function pochhammer(z, n)
    double precision function pochhammer(z, n)
        implicit none
        double precision,  intent(in) :: z
        integer, intent(in) :: n
!       Pochhammer's' Symbol, see Abramowitz & Stegun 6.1.22
!       POCHHAMMER(Z,N) returns P=(Z)_N.
!
!       Definition:  (Z)_0 = 1
!                    (Z)_N = Z*(Z+1)*...*(Z+N-1)
!
        double precision  p, ri
        integer i
!
        p   = 1.d0
        ri  = 0d0
        do i = 1, n
          p   = p * (z + ri)
          ri  = ri + 1d0
        end do
        pochhammer = p
    end function pochhammer
!]]
! [[ subroutine gauss_2f1(i, j, k, P, n, ifail)
    subroutine gauss_2f1(i, j, k, P, n, ifail)
!       Hypergeometric function {_2}F_1,
!       see Abramowitz & Stegun 15.1.1,  15.4.1.
!       {_2}F_1 is a polynomial of degree n,
!       if either i or j is 0, -1, -2, ...

!       GAUSS_2F1 returns the expansion coefficients of
!       this polynomial in P(0..n).

        implicit none
        integer, intent(in)            :: i, j, k, n
        integer, intent(inout)         :: ifail
        double precision,  intent(out) ::  P(0:n-1)

        character*(*), parameter :: srname = 'GAUSS_2F1'
        integer ihuge
        parameter (ihuge = 2**30)
        double precision  Pi, Pj, Pk, lfac
        integer nmax, l
!
        nmax = ihuge
        if (i .le. 0) then
          nmax = -i
        end if
        if (j .le. 0) then
           nmax = min(nmax, -j)
        end if

        if (nmax .eq. ihuge) then
          ifail = n_error(ifail, 2077, srname, 'Either i or j must be 0,-1,-2,...')
          return
        end if

        if (nmax .gt. n) then
          ifail = n_error(ifail, 2078, srname, 'Either i or j must be 0,-1,-2,...')
          return
        end if

        lfac = 1
        do  l = 0, nmax
           Pi   = pochhammer(dble(i), l)
           Pj   = pochhammer(dble(j), l)
           Pk   = pochhammer(dble(k), l)
           P(l) = (Pi/lfac)*(Pj/Pk)
           lfac = lfac*(l+1)
        end do
        ifail = 0
    end subroutine gauss_2f1
!]]
![[ double precision function binom(n, k, ifail)
    double precision function binom(n, k, ifail)
    implicit none
    integer, intent(in) :: n, k
    integer, intent(inout) :: ifail
    ! binom(n,k) = n!/(k!(n-k)!) = Π_(i=1)^k (n+1-i)/i
    ! binom(n,k) = binom(n,n-k), take smallest of k and n-k
    character(len=*), parameter ::  srname = 'BINOM'
    integer i, l
    if (k < 0) then
      ifail = n_error(ifail, 2103, srname, 'k < 0')
      return
    end if
    if (k > n) then
      ifail = n_error(ifail, 2103, srname, 'k > 0')
      return
    end if
    ! We could set binom=0 in these cases, but this should not happen
    l     = n-k
    if (k.lt.l) l=k
    binom = 1d0
    do i = 1,l
      binom = binom * (n+1-i)/dble(i)
    end do
    ifail = 0
    end function binom
!]]
! [[subroutine rkhs_setup(b2f1, n, m, ifail)
    subroutine rkhs_setup(b2f1, n, m, ifail)
        implicit none
        ! Compute expansion coefficients b2f1(k) so that
        ! n² B(m+1, n) 2F1(1-n, m+1; n+m+1; z) = Σ_k=0^(n-1) b2f1(k) z^k
        integer,          intent(in)    :: n, m
        integer,          intent(inout) :: ifail
        double precision, intent(out)   :: b2f1(0:n-1)
        character(len=*), parameter     :: srname = 'RKHS_SETUP'
        double precision  obin
        integer  i, ierror
        ierror = ifail
        call gauss_2f1(-n+1, m+1, n+m+1, b2f1, n, ierror)
        if (ierror.ne.0) then
          ifail = n_error(ifail, 207, srname, 'Problem in gauss_2f1')
          return
        end if
        ierror = ifail
        obin   = dble(n) / binom(m+n, n, ierror)
        if (ierror.ne.0) then
          ifail = n_error(ifail, 208, srname, 'Error in binom')
          return
        end if
        do i = 0,n-1
          b2f1(i) = b2f1(i) * obin
        end do
        ifail = 0
    end subroutine rkhs_setup
!]]
END MODULE Mod_RKHS
!]]
! [[ MODULE Mod_HeCO2_pot5d1
MODULE Mod_HeCO2_pot5d1
!   GCG, 02-Aug-2026
    USE Mod_Error
    USE Mod_RKHS
    USE Mod_special
    IMPLICIT NONE

    double precision,  ALLOCATABLE, SAVE :: Rs(:), A(:, :) ! Rs(1:nR), A(1:nR, [M p2 L p1])
    INTEGER, SAVE              :: nR, mA, nA, Lstep, Lmax, Mmax, p1max, p2step, nRKHS, mRKHS
    INTEGER, ALLOCATABLE, SAVE           :: p2max(:)        ! p2(0:Mmax)
    double precision,  ALLOCATABLE, SAVE :: b2f1(:)        ! b2f1(0:nRKHS-1)
    double precision,  ALLOCATABLE, SAVE :: C1(:,:)        ! C1(1:nR, 0:p1max) work space
    double precision,  ALLOCATABLE, SAVE :: CLM(:)         ! CLM(0:LMAX)

    INTEGER :: IFORMAT
    PARAMETER(IFORMAT=26082101)        ! Lstep, Lmax, Mmax, p1max, p2step - version 21-Aug-2026, v01
CONTAINS

! [[ SUBROUTINE pot5d1_init(iin, iout, iprint, ifail)
    SUBROUTINE pot5d1_init(iin, iout, iprint, ifail)
        IMPLICIT NONE
        INTEGER :: iin, iout, iprint, ifail
        INTEGER inum, nline, i, j
        CHARACTER*(120) str
        CHARACTER(len=*), PARAMETER :: srname = 'POT5D1_INIT'
        integer status, n, L, M, p2

        read(iin, *) inum
        if (iprint > 0) write(iout, '(1a,i0)') 'File format = ', inum
        if (inum /= IFORMAT) go to 10

        read(iin, *) nline                ! # lines in header
        do i=1,nline
           read(iin, '(1a)', iostat=status) str
           if (status /= 0) go to 20
           if (iprint.ge.1) write(iout, '(1a)') str
        end do

        read(iin, *, iostat=status) Lstep, Lmax, Mmax, p1max, p2step
        if (status /= 0) go to 22
        if (iprint.ge.2) write(iout, '(4(1a,i0,", "),1a,i0)') &
            'Lstep=',Lstep,'Lmax=',Lmax,'Mmax=',Mmax,'p1max=',p1max,'p2step=',p2step

        if (allocated(p2max)) deallocate(p2max)
        allocate(p2max(0:Mmax), STAT=status)
        if (status /= 0) go to 24
        read(iin,*,iostat=status) p2max                ! p2max(0:Mmax)
        if (status /= 0) go to 26        

        if (iprint.ge.2) then
           write(iout, *) 'p2max'
            write(iout, '(1a,20(i0,1x))') 'p2max: ',p2max
        end if

        read(iin, *, iostat=status) nRKHS, mRKHS        ! RKHS parameters
        if (status /= 0) go to 30
        if (iprint.ge.2) write(iout, '(1a,i0,1a,i0,1a)') 'RKHS (n,m) = (',nRKHS,', ',mRKHS,')'

        read(iin, *, iostat=status) nR
        if (status /= 0) go to 40
        if (iprint.ge.2) write(iout, '(1a,i0)') 'nR = ',nR

        if (allocated(Rs)) deallocate(Rs)

        allocate(Rs(nR), STAT=status)
        if (status /= 0) go to 50

        read(iin,*,iostat=status) Rs
        if (status /= 0) go to 60
        if (iprint.ge.10) then
            do i=1,nR
                write(iout,*) Rs(i)
            end do
        end if

        read(iin,*,iostat=status) mA, nA
        if (status /= 0) go to 70

        if (iprint.ge.2) write(iout, '(1a,i0,1a,i0,1a)') 'Reading A(',mA,',',nA,')'
        if (nR /= mA) go to 72

        ! check mA equal to number of angular terms
        n = 0
        do M = 0,Mmax
          do p2 = M,p2max(M),p2step
            do L = M,Lmax,Lstep
              n = n + p1max + 1
            end do
          end do
        end do
        write(iout,'(2(1a,i0))') 'Check number of angular terms: ', n, ' == ', nA
        if (n /= nA) go to 74
        
        allocate(A(mA,nA), STAT=status)
        if (status /= 0) go to 80

        read(iin, *, iostat=status) A
        if (status /= 0) go to 90
        if (iprint.ge.100) write(iout,'(i0,1x,i0,1x,E24.15)') ((i,j,A(i,j),i=1,mA),j=1,nA)

        ! expansion coefficients for polynomial expansion of kernel
        if (allocated(b2f1)) deallocate(b2f1)
        allocate(b2f1(0:nRKHS-1))
        call rkhs_setup(b2f1, nRKHS, mRKHS, ifail)
        if (ifail /= 0) then
          ifail = n_error(ifail,  101, srname, 'Error in rkhs_setup')
          return
        end if

        ! reserve work space
        allocate(C1(nR, 0:p1max))
        allocate(CLM(0:Lmax))

        ifail = 0
        return

!       Error exits

    10  ifail = n_error(ifail, 10, srname, &
            'Format number: ' // num2str(inum) // '\n' // &
            'Expecting:     ' // num2str(IFORMAT))
        return

    20  ifail = n_error(ifail, 20, srname, &
            'Reading header, lineno = ' // num2str(i) // '\n' // &
            '                iostat = ' // num2str(status))
        return

    22  ifail = n_error(ifail, 22, srname, &
            'Reading Lstep, Lmax, Mmax, p1max, p2step, lineno = ' // num2str(i) // &
            ', iostat = ' // num2str(status))
        return

    24  ifail = n_error(ifail, 22, srname, &
           'ALLOCAATE(p2max(0:' // num2str(Mmax) // '), status = ' // num2str(status))
        return

    26  ifail = n_error(ifail, 2026, srname, &
        'Reading p2max(0:Mmax), lineno = ' // num2str(i) // &
        ', iostat = ' // num2str(status))
        return

    30  ifail = n_error(ifail, 2030, srname, &
        'Reading RKHS (m,n), iostat = ' // num2str(status))
        return

    40  ifail = n_error(ifail, 2040, srname, &
        'Reading RKHS nR, iostat = ' // num2str(status))
        return

    50  ifail = n_error(ifail, 2050, srname, &
        'ALLOCAATE(Rs(' // num2str(nR) // '), status = ' // num2str(status))
        return

    60  ifail = n_error(ifail, 2060, srname, &
        'Reading RKHS Rs(:), iostat = ' // num2str(status))
        return

    70  ifail = n_error(ifail, 2070, srname, &
        'Reading RKHS mA, nA iostat = ' // num2str(status))
        return

    72  ifail = n_error(ifail, 2072, srname, &
        'nR <> mA')
        return

    74  ifail = n_error(ifail, 2074, srname, &
        'mA not equal to number of angular terms')
        return

    80  ifail = n_error(ifail, 2080, srname, &
        'ALLOCATE(A(' // num2str(mA) // ',' // num2str(nA) // '), status = ' // num2str(status))
        return

    90  ifail = n_error(ifail, 2080, srname, &
        'Reading (A(' // num2str(mA) // ',' // num2str(nA) // '), iostat = ' // num2str(status))
        return
    END SUBROUTINE pot5d1_init
!]]
! [[ subroutine pot5d1_eval(Q1, Q2, R, theta, phi, V)
    subroutine pot5d1_eval(Q1, Q2, R, theta, phi, V, ifail)
    implicit none
    double precision, intent(in)   :: Q1, Q2, R, theta, phi
    double precision, intent(out)  :: V
    integer, intent(inout)         :: ifail

    character(len=*), parameter    :: srname = 'POT5D1_EVAL'
    integer iR, p1, p2, L, M, k, nc, icol
    double precision  Rlt, Rgt, z, Q1p, qi, zk, cpp, fp2, costh
    ! DEBUG: write(*,*)'Q1 =',Q1, ' Q2=',Q2, 'R=',R,'theta=',theta,'phi=',phi
    nc = nA/(p1max+1)
    if (nA /= nc*(p1max+1)) then
       ifail = n_error(ifail, 20270, srname,   &
         'nA='    // num2str(nA)    // '\n' // &
         'nc='    // num2str(nc)    // '\n' // &
         'p1max=' // num2str(p1max) // '\n' // &
         'nA*(p1max+1) <> nc')
       return
    end if

    do iR = 1,nR        ! loop over RKHS support points
      Rlt = min(R, Rs(iR))
      Rgt = max(R, Rs(iR))
      z   = Rlt/Rgt
      zk  = 1d0/(Rgt**(mRKHS+1))
      qi  = 0
      do k = 0,nRKHS-1
        qi  = qi + b2f1(k) * zk
        zk  = zk * z
      end do

      Q1p = 1d0
      do p1 = 0, p1max
         C1(iR, p1) = qi * Q1p        ! (Q₁)^(p₁) * 
         Q1p        = Q1p * Q1
      end do ! p1
    end do ! iR
   
    icol  = 1        ! A(iR, icol) , icol : that column is done
    V     = 0
    CLM   = 0d0
    costh = dcos(theta)
    do M = 0, Mmax
      ! compute C_LM(theta, 0) * cos(M*phi) for all L
      call wd_clm(costh, Lmax, M, CLM, ifail)
      CLM(0:Lmax-abs(M)) = cos(M*phi) *  CLM(0:Lmax-abs(M))

      do p2 = M, p2max(M), p2step
        fp2  =  Q2**p2
        do L = M, Lmax, Lstep
           cpp   = 0d0
           do p1 = 0,p1max
             do iR = 1,nR
               cpp   = cpp + C1(iR, p1) * A(iR, icol+p1)
             end do ! iR
           end do ! p1
           icol = icol + p1max+1
           V    = V + fp2 * CLM(L-abs(M)) * cpp
        end do ! L
      end do ! p2
    end do ! M
    ifail = 0
    END SUBROUTINE pot5d1_eval
!]]
END MODULE Mod_HeCO2_pot5d1
!]]
! [[ PROGRAM Main
PROGRAM Main
    USE Mod_HeCO2_pot5d1
    USE Mod_Error
    IMPLICIT NONE
    integer iin, iout, iprint
    parameter(iin=2, iout=6)
    integer ifail, ierror, status, i, n
    double precision  Q1, Q2, R, theta, phi, V, Vref, pi, deg
    character(len=*), parameter :: srname  = 'MAIN'
    character(len=*), parameter :: parfile = 'HeCO2_pot5d1.dat'
    double precision, parameter :: cm1     = 1d0/219474.631363d0

    ifail    = -1
    open(iin, file = parfile, status='old', iostat=status)
    ierror   = n_error(0, status, srname, 'Failed to open parameter file: ' // parfile)

    pi       = 4d0 * datan(1d0)
    deg      = pi/180d0
    iprint   = 10
    ierror   = ifail
    CALL pot5d1_init(iin, iout, iprint, ierror)
    ierror   = n_error(0, ierror, srname, 'Exiting MAIN PROGRAM')

    ! built in test point, V-Vref should be close to zero
    write(*,'(1a)')'Test single point, V-Vref should be zero'
    Q1       = 1.5d0
    Q2       = -1.7d0
    R        = 6d0
    theta    = 0.7d0
    phi      = 0.54d0
    Vref     = 0.120634757390677754d-02
    ierror   = ifail
    call pot5d1_eval(Q1, Q2, R, theta, phi, V, ierror)
    ierror   = n_error(0, ierror, srname, 'Exiting MAIN PROGRAM')

    write(*,'(1a,e28.18)')'Q1     = ', Q1,    &
                          'Q2     = ', Q2,    &
                          'R      = ', R,     &
                          'theta  = ', theta, &
                          'phi    = ', phi,   &
                          'V      = ', V,     &
                          'Vref   = ', Vref,  &
                          'V-Vref = ', V-Vref

    ! read geometries from standard input
    ! print interaction potential in hartree and in cm^{-1}
    read(*,*) n
    write(*,'(5(a12),2a20)')'Q1   ','Q2   ','R/a0', 'theta/deg', 'phi/deg', &
           'V/hartree   ', 'V/cm1   '
    do i=1,n
      read(*,*) Q1,Q2,R,theta,phi
      theta  = theta*deg
      phi    = phi*deg
      ierror = ifail
      call pot5d1_eval(Q1, Q2, R, theta, phi, V, ierror)
      ierror = n_error(0, ierror, srname, 'Exiting MAIN PROGRAM')
      write(*,'(5(2x,f10.3),e20.12,f15.4)')Q1,Q2,R,theta/deg,phi/deg,V,V/cm1
    end do
END PROGRAM Main
!]]


==> SI/HeCO2_pot5d1.sh <==
#!/bin/bash

# Compile with warnings, array bounds checks, and debugging data
gfortran -Wall -Wextra -Wfatal-errors -pedantic -C -g HeCO2_pot5d1.f90 -o HeCO2_pot5d1 || exit 1

# Optimize code, no checks
# gfortran -O HeCO2_pot5d1.f90 -o HeCO2_pot5d1 || exit 1
# ./HeCO2_pot5d1 < coords.dat > ./HeCO2_pot5d1.out

./HeCO2_pot5d1 < coords.dat




==> SI/test/HeCO2_pot5d1.f90 <==
! [[ MODULE Mod_Error
MODULE Mod_Error
USE    iso_c_binding
!   GCG, 02-Aug-2026, 10-Aug-2026
    implicit none
    integer, save :: nerr=6        ! by default write error messages to unit 6
    character*(*), parameter :: PROMPT = ' ** '

    interface num2str
      module procedure int2str
      module procedure real2str
    end interface num2str

    interface
        subroutine exit_c(status) bind(C, name='exit')
            ! Use C to return nonzero exit code on error
            import :: c_int
            integer(c_int), value :: status
        end subroutine exit_c
    end interface

CONTAINS

    subroutine error_write(msg)
        implicit none
        character(len=*), intent(in) :: msg
        integer :: pos, start_idx
        ! This routine prints the error message
        ! It looks for '\n' and treats it as newline
        ! In puts the PROMPT in front of each line
       
        start_idx = 1
        do
            ! Search for the literal string "\n"
            pos = index(msg(start_idx:), '\n')
            
            if (pos == 0) then
                ! Last remaining chunk: print it and exit
                write(nerr, '(2a)') PROMPT, trim(msg(start_idx:))
                exit
            end if
            
            ! Print the chunk before the \n
            write(nerr, '(2a)') PROMPT, trim(msg(start_idx:start_idx + pos - 2))
            
            ! Advance the window past the "\n" (2 characters)
            start_idx = start_idx + pos + 1
        end do
    end subroutine error_write

    function int2str(n) result(res)
      implicit none
      integer, intent(in) :: n
      character(len=:), allocatable :: res
      character(len=64) :: buf
      write(buf, '(i0)') n
      res = trim(buf)
    end function int2str

    function real2str(x) result(res)
      implicit none
      real, intent(in) :: x
      character(len=:), allocatable :: res
      character(len=64) :: buf
      write(buf, '(g0.15)') x
      res = trim(buf)
    end function real2str

    integer function n_error(ifail, ierror, srname, message)
      implicit none
      integer, intent(in)           :: ifail, ierror
      character*(*), intent(in) :: srname, message

!      Print error message and stop program.
!
!      If <ierror>=0 this function returns immediately.
!
!      <n_error>
!         o: set to <ierror>
!      <ifail>
!         i: ifail=0:  hard failure, call subroutine g_finish(1)
!            ifail>0:  soft failure, silent exit
!            ifail<0: soft failure, noisy exit
!            The error message is printed if ifail=0 or -1
!      <ierror>
!         i: error number
!      <srname>
!         i: name of calling subroutine
!      <nrec>
!         i: number of error-message lines
!      <rec>
!         i: error messages
    
      integer nerr
      data nerr/6/
      n_error = ierror
      if (ierror.eq.0.or.ifail.eq.1) return
      call error_write(trim(message))
      write(nerr,'(1x,3a,i0)') '** ABNORMAL EXIT from routine ', trim(srname),': IFAIL = ',ierror
      if (ifail<0) then
        write(nerr,'(1x,1a)') '** DYNA soft failure: control returned'
      elseif (ifail == 0) then
        write(nerr,'(1x,1a)') '** DYNA hard failure: execution terminated'
        call exit_c(ierror)
      end if
    end function n_error

END MODULE Mod_Error
!]]
! [[ MODULE Special functions
MODULE Mod_special
    Use Mod_error, only: n_error, num2str
    implicit none
CONTAINS
  

! [[ subroutine wd_clm(z, Lmax, M, CLM, ifail)
subroutine wd_clm(z, Lmax, M, CLM, ifail)
! Racah normalized spherical harmonics
! <z>
!   i: z = cos(Θ)
! <Lmax>
!   i: maximum value of L
! <M>
!   i: M
! <CLM>
!   o: CLM(L-|M|) = C_LM(z, 0), with L = |M|,|M|+1, ..., Lmax
!
! Recursion relations for Wigner D-matrix adapted for C_LM,
! Numerical computation of Wigner's d-function of arbitrary high degree and
! orders by extending exponent of floating point numbers Toshio Fukushima
! (2016) National Astronomical Observatory of Japan;

! GCG 09-Aug-2026, gemma4:31b
    implicit none
    integer, intent(in)    :: Lmax, M
    real(8), intent(in)    :: z
    real(8), intent(out)   :: CLM(0:Lmax-abs(M))
    integer, intent(inout) :: ifail

    character*(*) srname
    parameter(srname='WD_CLM')

    integer :: M_abs, Modd, fac, ms, i, L
    real(8) :: f, prod_val, d0, d1, d2, a_val, b_val, denom
    real(8) :: d0_prev, d1_prev

    if (Lmax<0) then
      ifail = n_error(ifail, 1, srname, "Lmax < 0, Lmax = "//num2str(Lmax))
      return
    end if

    M_abs = abs(M)
    if (M_abs > Lmax) then
      ifail = n_error(ifail, 2, srname, &
         num2str(M_abs)//" = |M| > Lmax = "//num2str(Lmax))
      return
    end if

    if (M == 0) then
        ! Legendre polynomials
        CLM(0) = 1d0
        if (Lmax >= 1) then
            CLM(1) = z
        end if
        do i = 1, Lmax - 1
           CLM(i+1) = ((2*i+1) * z * CLM(i) - i * CLM(i-1)) / dble(i+1)
        end do
    else
        if (modulo(M, 2) /= 0) then
            Modd = -1
        else
            Modd = 1
        end if
        fac      = 1
        if (M < 0) fac = Modd * fac
        f        = 0.25d0 * (1d0 + z) * (1d0 - z)
        prod_val = 1d0
        do ms = 1, M_abs
            prod_val = prod_val * (f * (M_abs + ms) / ms)
        end do
        d0     = fac * Modd * sqrt(prod_val)
        CLM(0) = d0
        a_val  = dsqrt(dble(2 * M_abs + 1)) * z
        d1     = d0 * a_val
        if (Lmax > M_abs) then
            CLM(1)  = d1
            d0_prev = d0
            d1_prev = d1
            
            do L = M_abs + 2, Lmax
                denom   = 1d0 / dsqrt(dble(L + M_abs) * (L - M_abs))
                a_val   = (2 * L - 1) * z * denom
                b_val   = dsqrt(dble((L + M_abs - 1) * (L - M_abs - 1))) * denom
                d2      = a_val * d1_prev - b_val * d0_prev
                CLM(L - M_abs) = d2
                d0_prev = d1_prev
                d1_prev = d2
            end do
        end if
    end if
    ifail = 0
end subroutine wd_clm
!]]
END MODULE Mod_special
!]]
! [[ MODULE Mod_RKHS
MODULE Mod_RKHS
    Use Mod_Error
    implicit none
    private

    public :: rkhs_eval
    public :: rkhs_setup

    integer, save             :: kmax
    data kmax/-1/

CONTAINS
! [[ double precision function rkhs_eval(X, R, P, n, m)
    double precision function rkhs_eval(X, R, P, n, m)
!       Evaluate polynomial in x< / x>
        implicit none
        integer, intent(in) :: n, m
        double precision,  intent(in) :: P(0:n)
        double precision,  intent(in) :: R, X
        double precision  xlarge, xsmall, xsl, xx, Pol
        integer i

        xlarge = max(X, R)
        xsmall = min(X, R)
        xsl    = xsmall/xlarge
        xx     = xsl
        Pol    = P(0)
        do i = 1, n-1
          Pol    = Pol + P(i)*xx
          xx     = xx*xsl
        end do
        rkhs_eval = Pol/xlarge**(m+1)
    end function rkhs_eval
!]]
! [[ double precision function pochhammer(z, n)
    double precision function pochhammer(z, n)
        implicit none
        double precision,  intent(in) :: z
        integer, intent(in) :: n
!       Pochhammer's' Symbol, see Abramowitz & Stegun 6.1.22
!       POCHHAMMER(Z,N) returns P=(Z)_N.
!
!       Definition:  (Z)_0 = 1
!                    (Z)_N = Z*(Z+1)*...*(Z+N-1)
!
        double precision  p, ri
        integer i
!
        p   = 1.d0
        ri  = 0d0
        do i = 1, n
          p   = p * (z + ri)
          ri  = ri + 1d0
        end do
        pochhammer = p
    end function pochhammer
!]]
! [[ subroutine gauss_2f1(i, j, k, P, n, ifail)
    subroutine gauss_2f1(i, j, k, P, n, ifail)
!       Hypergeometric function {_2}F_1,
!       see Abramowitz & Stegun 15.1.1,  15.4.1.
!       {_2}F_1 is a polynomial of degree n,
!       if either i or j is 0, -1, -2, ...

!       GAUSS_2F1 returns the expansion coefficients of
!       this polynomial in P(0..n).

        implicit none
        integer, intent(in)            :: i, j, k, n
        integer, intent(inout)         :: ifail
        double precision,  intent(out) ::  P(0:n-1)

        character*(*), parameter :: srname = 'GAUSS_2F1'
        integer ihuge
        parameter (ihuge = 2**30)
        double precision  Pi, Pj, Pk, lfac
        integer nmax, l
!
        nmax = ihuge
        if (i .le. 0) then
          nmax = -i
        end if
        if (j .le. 0) then
           nmax = min(nmax, -j)
        end if

        if (nmax .eq. ihuge) then
          ifail = n_error(ifail, 2077, srname, 'Either i or j must be 0,-1,-2,...')
          return
        end if

        if (nmax .gt. n) then
          ifail = n_error(ifail, 2078, srname, 'Either i or j must be 0,-1,-2,...')
          return
        end if

        lfac = 1
        do  l = 0, nmax
           Pi   = pochhammer(dble(i), l)
           Pj   = pochhammer(dble(j), l)
           Pk   = pochhammer(dble(k), l)
           P(l) = (Pi/lfac)*(Pj/Pk)
           lfac = lfac*(l+1)
        end do
        ifail = 0
    end subroutine gauss_2f1
!]]
![[ double precision function binom(n, k, ifail)
    double precision function binom(n, k, ifail)
    implicit none
    integer, intent(in) :: n, k
    integer, intent(inout) :: ifail
    ! binom(n,k) = n!/(k!(n-k)!) = Π_(i=1)^k (n+1-i)/i
    ! binom(n,k) = binom(n,n-k), take smallest of k and n-k
    character(len=*), parameter ::  srname = 'BINOM'
    integer i, l
    if (k < 0) then
      ifail = n_error(ifail, 2103, srname, 'k < 0')
      return
    end if
    if (k > n) then
      ifail = n_error(ifail, 2103, srname, 'k > 0')
      return
    end if
    ! We could set binom=0 in these cases, but this should not happen
    l     = n-k
    if (k.lt.l) l=k
    binom = 1d0
    do i = 1,l
      binom = binom * (n+1-i)/dble(i)
    end do
    ifail = 0
    end function binom
!]]
! [[subroutine rkhs_setup(b2f1, n, m, ifail)
    subroutine rkhs_setup(b2f1, n, m, ifail)
        implicit none
        ! Compute expansion coefficients b2f1(k) so that
        ! n² B(m+1, n) 2F1(1-n, m+1; n+m+1; z) = Σ_k=0^(n-1) b2f1(k) z^k
        integer,          intent(in)    :: n, m
        integer,          intent(inout) :: ifail
        double precision, intent(out)   :: b2f1(0:n-1)
        character(len=*), parameter     :: srname = 'RKHS_SETUP'
        double precision  obin
        integer  i, ierror
        ierror = ifail
        call gauss_2f1(-n+1, m+1, n+m+1, b2f1, n, ierror)
        if (ierror.ne.0) then
          ifail = n_error(ifail, 207, srname, 'Problem in gauss_2f1')
          return
        end if
        ierror = ifail
        obin   = dble(n) / binom(m+n, n, ierror)
        if (ierror.ne.0) then
          ifail = n_error(ifail, 208, srname, 'Error in binom')
          return
        end if
        do i = 0,n-1
          b2f1(i) = b2f1(i) * obin
        end do
        ifail = 0
    end subroutine rkhs_setup
!]]
END MODULE Mod_RKHS
!]]
! [[ MODULE Mod_HeCO2_pot5d1
MODULE Mod_HeCO2_pot5d1
!   GCG, 02-Aug-2026
    USE Mod_Error
    USE Mod_RKHS
    USE Mod_special
    IMPLICIT NONE

    double precision,  ALLOCATABLE, SAVE :: Rs(:), A(:, :) ! Rs(1:nR), A(1:nR, [M p2 L p1])
    INTEGER, SAVE              :: nR, mA, nA, Lstep, Lmax, Mmax, p1max, p2step, nRKHS, mRKHS
    INTEGER, ALLOCATABLE, SAVE           :: p2max(:)        ! p2(0:Mmax)
    double precision,  ALLOCATABLE, SAVE :: b2f1(:)        ! b2f1(0:nRKHS-1)
    double precision,  ALLOCATABLE, SAVE :: C1(:,:)        ! C1(1:nR, 0:p1max) work space
    double precision,  ALLOCATABLE, SAVE :: CLM(:)         ! CLM(0:LMAX)

    INTEGER :: IFORMAT
    PARAMETER(IFORMAT=26082101)        ! Lstep, Lmax, Mmax, p1max, p2step - version 21-Aug-2026, v01
CONTAINS

! [[ SUBROUTINE pot5d1_init(iin, iout, iprint, ifail)
    SUBROUTINE pot5d1_init(iin, iout, iprint, ifail)
        IMPLICIT NONE
        INTEGER :: iin, iout, iprint, ifail
        INTEGER inum, nline, i, j
        CHARACTER*(120) str
        CHARACTER(len=*), PARAMETER :: srname = 'POT5D1_INIT'
        integer status, n, L, M, p2

        read(iin, *) inum
        if (iprint > 0) write(iout, '(1a,i0)') 'File format = ', inum
        if (inum /= IFORMAT) go to 10

        read(iin, *) nline                ! # lines in header
        do i=1,nline
           read(iin, '(1a)', iostat=status) str
           if (status /= 0) go to 20
           if (iprint.ge.1) write(iout, '(1a)') str
        end do

        read(iin, *, iostat=status) Lstep, Lmax, Mmax, p1max, p2step
        if (status /= 0) go to 22
        if (iprint.ge.2) write(iout, '(4(1a,i0,", "),1a,i0)') &
            'Lstep=',Lstep,'Lmax=',Lmax,'Mmax=',Mmax,'p1max=',p1max,'p2step=',p2step

        if (allocated(p2max)) deallocate(p2max)
        allocate(p2max(0:Mmax), STAT=status)
        if (status /= 0) go to 24
        read(iin,*,iostat=status) p2max                ! p2max(0:Mmax)
        if (status /= 0) go to 26        

        if (iprint.ge.2) then
           write(iout, *) 'p2max'
            write(iout, '(1a,20(i0,1x))') 'p2max: ',p2max
        end if

        read(iin, *, iostat=status) nRKHS, mRKHS        ! RKHS parameters
        if (status /= 0) go to 30
        if (iprint.ge.2) write(iout, '(1a,i0,1a,i0,1a)') 'RKHS (n,m) = (',nRKHS,', ',mRKHS,')'

        read(iin, *, iostat=status) nR
        if (status /= 0) go to 40
        if (iprint.ge.2) write(iout, '(1a,i0)') 'nR = ',nR

        if (allocated(Rs)) deallocate(Rs)

        allocate(Rs(nR), STAT=status)
        if (status /= 0) go to 50

        read(iin,*,iostat=status) Rs
        if (status /= 0) go to 60
        if (iprint.ge.10) then
            do i=1,nR
                write(iout,*) Rs(i)
            end do
        end if

        read(iin,*,iostat=status) mA, nA
        if (status /= 0) go to 70

        if (iprint.ge.2) write(iout, '(1a,i0,1a,i0,1a)') 'Reading A(',mA,',',nA,')'
        if (nR /= mA) go to 72

        ! check mA equal to number of angular terms
        n = 0
        do M = 0,Mmax
          do p2 = M,p2max(M),p2step
            do L = M,Lmax,Lstep
              n = n + p1max + 1
            end do
          end do
        end do
        write(iout,'(2(1a,i0))') 'Check number of angular terms: ', n, ' == ', nA
        if (n /= nA) go to 74
        
        allocate(A(mA,nA), STAT=status)
        if (status /= 0) go to 80

        read(iin, *, iostat=status) A
        if (status /= 0) go to 90
        if (iprint.ge.100) write(iout,'(i0,1x,i0,1x,E24.15)') ((i,j,A(i,j),i=1,mA),j=1,nA)

        ! expansion coefficients for polynomial expansion of kernel
        if (allocated(b2f1)) deallocate(b2f1)
        allocate(b2f1(0:nRKHS-1))
        call rkhs_setup(b2f1, nRKHS, mRKHS, ifail)
        if (ifail /= 0) then
          ifail = n_error(ifail,  101, srname, 'Error in rkhs_setup')
          return
        end if

        ! reserve work space
        allocate(C1(nR, 0:p1max))
        allocate(CLM(0:Lmax))

        ifail = 0
        return

!       Error exits

    10  ifail = n_error(ifail, 10, srname, &
            'Format number: ' // num2str(inum) // '\n' // &
            'Expecting:     ' // num2str(IFORMAT))
        return

    20  ifail = n_error(ifail, 20, srname, &
            'Reading header, lineno = ' // num2str(i) // '\n' // &
            '                iostat = ' // num2str(status))
        return

    22  ifail = n_error(ifail, 22, srname, &
            'Reading Lstep, Lmax, Mmax, p1max, p2step, lineno = ' // num2str(i) // &
            ', iostat = ' // num2str(status))
        return

    24  ifail = n_error(ifail, 22, srname, &
           'ALLOCAATE(p2max(0:' // num2str(Mmax) // '), status = ' // num2str(status))
        return

    26  ifail = n_error(ifail, 2026, srname, &
        'Reading p2max(0:Mmax), lineno = ' // num2str(i) // &
        ', iostat = ' // num2str(status))
        return

    30  ifail = n_error(ifail, 2030, srname, &
        'Reading RKHS (m,n), iostat = ' // num2str(status))
        return

    40  ifail = n_error(ifail, 2040, srname, &
        'Reading RKHS nR, iostat = ' // num2str(status))
        return

    50  ifail = n_error(ifail, 2050, srname, &
        'ALLOCAATE(Rs(' // num2str(nR) // '), status = ' // num2str(status))
        return

    60  ifail = n_error(ifail, 2060, srname, &
        'Reading RKHS Rs(:), iostat = ' // num2str(status))
        return

    70  ifail = n_error(ifail, 2070, srname, &
        'Reading RKHS mA, nA iostat = ' // num2str(status))
        return

    72  ifail = n_error(ifail, 2072, srname, &
        'nR <> mA')
        return

    74  ifail = n_error(ifail, 2074, srname, &
        'mA not equal to number of angular terms')
        return

    80  ifail = n_error(ifail, 2080, srname, &
        'ALLOCATE(A(' // num2str(mA) // ',' // num2str(nA) // '), status = ' // num2str(status))
        return

    90  ifail = n_error(ifail, 2080, srname, &
        'Reading (A(' // num2str(mA) // ',' // num2str(nA) // '), iostat = ' // num2str(status))
        return
    END SUBROUTINE pot5d1_init
!]]
! [[ subroutine pot5d1_eval(Q1, Q2, R, theta, phi, V)
    subroutine pot5d1_eval(Q1, Q2, R, theta, phi, V, ifail)
    implicit none
    double precision, intent(in)   :: Q1, Q2, R, theta, phi
    double precision, intent(out)  :: V
    integer, intent(inout)         :: ifail

    character(len=*), parameter    :: srname = 'POT5D1_EVAL'
    integer iR, p1, p2, L, M, k, nc, icol
    double precision  Rlt, Rgt, z, Q1p, qi, zk, cpp, fp2, costh
    ! DEBUG: write(*,*)'Q1 =',Q1, ' Q2=',Q2, 'R=',R,'theta=',theta,'phi=',phi
    nc = nA/(p1max+1)
    if (nA /= nc*(p1max+1)) then
       ifail = n_error(ifail, 20270, srname,   &
         'nA='    // num2str(nA)    // '\n' // &
         'nc='    // num2str(nc)    // '\n' // &
         'p1max=' // num2str(p1max) // '\n' // &
         'nA*(p1max+1) <> nc')
       return
    end if

    do iR = 1,nR        ! loop over RKHS support points
      Rlt = min(R, Rs(iR))
      Rgt = max(R, Rs(iR))
      z   = Rlt/Rgt
      zk  = 1d0/(Rgt**(mRKHS+1))
      qi  = 0
      do k = 0,nRKHS-1
        qi  = qi + b2f1(k) * zk
        zk  = zk * z
      end do

      Q1p = 1d0
      do p1 = 0, p1max
         C1(iR, p1) = qi * Q1p        ! (Q₁)^(p₁) * 
         Q1p        = Q1p * Q1
      end do ! p1
    end do ! iR
   
    icol  = 1        ! A(iR, icol) , icol : that column is done
    V     = 0
    CLM   = 0d0
    costh = dcos(theta)
    do M = 0, Mmax
      ! compute C_LM(theta, 0) * cos(M*phi) for all L
      call wd_clm(costh, Lmax, M, CLM, ifail)
      CLM(0:Lmax-abs(M)) = cos(M*phi) *  CLM(0:Lmax-abs(M))

      do p2 = M, p2max(M), p2step
        fp2  =  Q2**p2
        do L = M, Lmax, Lstep
           cpp   = 0d0
           do p1 = 0,p1max
             do iR = 1,nR
               cpp   = cpp + C1(iR, p1) * A(iR, icol+p1)
             end do ! iR
           end do ! p1
           icol = icol + p1max+1
           V    = V + fp2 * CLM(L-abs(M)) * cpp
        end do ! L
      end do ! p2
    end do ! M
    ifail = 0
    END SUBROUTINE pot5d1_eval
!]]
END MODULE Mod_HeCO2_pot5d1
!]]
! [[ PROGRAM Main
PROGRAM Main
    USE Mod_HeCO2_pot5d1
    USE Mod_Error
    IMPLICIT NONE
    integer iin, iout, iprint
    parameter(iin=5, iout=6)
    integer ifail, ierror
    double precision  Q1, Q2, R, theta, phi, V, Vref

    ifail  = -1
    iprint = 10
    ierror = ifail
    CALL pot5d1_init(iin, iout, iprint, ierror)
    write(*,*)'ierror = ',ierror
    ierror  = n_error(0, ierror, 'MAIN', 'Exiting MAIN PROGRAM')

    R     = 6
    Q1    = 1.5d0
    Q2    = -1.7d0
    theta = 0.7d0
    phi   = 0.54d0
    Vref  = 0.120634757390677754d-02
    ierror = ifail
    call pot5d1_eval(Q1, Q2, R, theta, phi, V, ierror)
    ierror  = n_error(0, ierror, 'MAIN', 'Exiting MAIN PROGRAM')

    write(*,'(1a,e28.18)')'R      = ', R,     &
                          'Q1     = ', Q1,    &
                          'Q2     = ', Q2,    &
                          'theta  = ', theta, &
                          'phi    = ', phi,   &
                          'V      = ', V,     &
                          'Vref   = ', Vref,  &
                          'V-Vref = ', V-Vref
END PROGRAM Main
!]]


==> SI/test/HeCO2_pot5d1.sh <==
#!/bin/bash

# gfortran -Wall -Wextra -Wfatal-errors -pedantic -C -g HeCO2_pot5d1.f90 -o HeCO2_pot5d1 || exit 1

gfortran -O HeCO2_pot5d1.f90 -o HeCO2_pot5d1 || exit 1
./HeCO2_pot5d1 < HeCO2_pot5d1.dat > HeCO2_pot5d1.out


==> git_size.sh <==
#!/bin/bash

git log --oneline --follow aiptemplate.tex  | while read -r COMMIT dum
do
  printf "$COMMIT "
  git ls-tree -l "$COMMIT" aiptemplate.tex | awk '{print $4}'
done

